Determination of $|V_{ub}|$ from untagged $B^0\to\pi^- \ell^+ \nu_{\ell}$ decays using 2019-2021 Belle II data

We present an analysis of the charmless semileptonic decay $B^0\to\pi^- \ell^+ \nu_{\ell}$, where $\ell = e, \mu$, from 198.0 million pairs of $B\bar{B}$ mesons recorded by the Belle II detector at the SuperKEKB electron-positron collider. The decay is reconstructed without identifying the partner $B$ meson. The partial branching fractions are measured independently for $B^0\to\pi^- e^+ \nu_{e}$ and $B^0\to\pi^- \mu^+ \nu_{\mu}$ as functions of $q^{2}$ (momentum transfer squared), using 3896 $B^0\to\pi^- e^+ \nu_{e}$ and 5466 $B^0\to\pi^- \mu^+ \nu_{\mu}$ decays. The total branching fraction is found to be $(1.426 \pm 0.056 \pm 0.125) \times 10^{-4}$ for $B^0\to\pi^- \ell^+ \nu_{\ell}$ decays, where the uncertainties are statistical and systematic, respectively. By fitting the measured partial branching fractions as functions of $q^{2}$, together with constraints on the nonperturbative hadronic contribution from lattice QCD calculations, the magnitude of the Cabibbo-Kobayashi-Maskawa matrix element $V_{ub}$, $(3.55 \pm 0.12 \pm 0.13 \pm 0.17) \times 10^{-3}$, is extracted. Here, the first uncertainty is statistical, the second is systematic and the third is theoretical.

==> anc/covariance.json <==
{"BF_i": [2.7197872223287222e-05, 2.896829297308998e-05, 2.7888864113263858e-05, 1.9914178600554867e-05, 1.8829181751896172e-05, 1.9804333448020737e-05], "TotCov": [[2.9125163671886875e-11, 9.516907643594174e-12, 6.629346661953636e-12, 2.898172860729337e-12, 3.9132645781071214e-13, -1.657400435501823e-12], [9.516907643594174e-12, 1.7526302696146448e-11, 9.851172653090447e-12, 4.825086427020475e-12, 5.525938096994958e-13, 2.1610325633419127e-12], [6.629346661953636e-12, 9.851172653090447e-12, 9.825428012933073e-12, 4.0287946431883665e-12, 8.054235333526359e-13, 7.723793205869305e-13], [2.898172860729337e-12, 4.825086427020475e-12, 4.0287946431883665e-12, 5.034471302963776e-12, 1.2242909768044822e-12, 1.1972437132675269e-12], [3.9132645781071214e-13, 5.525938096994958e-13, 8.054235333526359e-13, 1.2242909768044822e-12, 4.879429336155289e-12, 3.639646603563188e-12], [-1.657400435501823e-12, 2.1610325633419127e-12, 7.723793205869305e-13, 1.1972437132675269e-12, 3.639646603563188e-12, 2.6967266212513317e-11]]}
